Who Assures the Verifier? An Executable Assurance-Locus Audit of the European Digital Identity Wallet

The European Digital Identity Wallet (EUDI Wallet) architecture places material duties on relying parties: they register services and intended uses, authenticate to Wallet Units, validate presentations and trust anchors, and make risk-based status decisions. Wallet certification and the emerging Functional Conformance Assessment Framework provide increasingly structured wallet-side evidence. A different question remains: what independently rerunnable evidence shows that the concrete relying-party verifier version used in a transaction enforced the applicable request, presentation and reliance-decision controls? We conduct an assurance-locus audit of current law, Architecture and Reference Framework (ARF) 3.0.0, ETSI metadata, FCAF scope and three pinned open-source verifier codebases. We then design a 17-rule research profile, a machine-readable evidence receipt and 36 frozen synthetic transactions. Three heterogeneous study-authored implementations (Python, JavaScript and jq) execute 108 cases with zero oracle mismatches and zero cross-path disagreements. The experiment establishes determinism and implementability of the proposed decision model, not product conformance or certification. Source inspection finds substantial protocol-verification mechanisms in all three public codebases but no single audited evidence object joining RP registration and purpose, exact verifier/policy version, transaction verdict and downstream attribute use. We therefore propose an RP-as-system-under-test evidence unit that complements, rather than displaces, wallet certification, registration and supervision. A preregistered census of 26 appointed experts is prepared to test content validity and governance feasibility; recruitment awaits the applicable ethics/data-protection determination.

==> anc/README.md <==
# EUDI relying-party assurance locus study

Working title: **Who Assures the Verifier? An Executable Assurance-Locus Audit of the European Digital Identity Wallet**

Status on 2026-08-11: technical study complete at the study-authored-path level; external expert census prepared but not opened pending an ethics/data-protection determination; manuscript is a pre-results draft and must not be submitted as if survey results exist.

## Research question

Where, and with what independently rerunnable evidence, is the behaviour of a concrete EUDI Wallet relying-party verifier version assessed across (1) presentation request, (2) cryptographic and semantic verification, and (3) the later reliance decision?

The claim is deliberately narrower than “the EUDI ecosystem has no relying-party controls.” ARF 3.0.0, Regulation (EU) No 910/2014 as amended, CIR 2025/848, ETSI TS 119 475, and protocol specifications already place material duties on relying parties. The investigated seam is whether those duties are joined into a versioned, independently rerunnable evidence object for the verifier actually deployed.

## Contributions

1. A requirement-to-evidence crosswalk that distinguishes normative duties, wallet-side checks, relying-party-side checks, governance evidence, and independently rerunnable implementation evidence.
2. A 17-rule research verifier profile and JSON receipt schema.
3. A frozen corpus of 36 synthetic transactions spanning request, presentation, and reliance phases.
4. Three heterogeneous study-authored verifier paths (Python, JavaScript, jq), producing 108 executions with machine-readable receipts.
5. A pinned source audit of three public verifier codebases, explicitly separated from runtime conformance claims.
6. A predeclared expert-census protocol for the 26-person ENISA AHWG roster supplied by Anton, including consent, non-response accounting, codebook, and contact ledger.

## Reproduce

Requirements: Python 3, Node.js, jq, and a POSIX shell.

```sh
bash artifact/run_all.sh
bash artifact/verify.sh
```

Expected summary:

- 36 vectors;
- 3 paths;
- 108 executions;
- 0 oracle mismatches;
- 0 cross-path disagreements.

These paths were written for this study. Agreement demonstrates determinism of the proposed profile and corpus, not independent product interoperability and not EUDI certification.

To rebuild the A4 manuscript PDF:

```sh
bash manuscript/build.sh
```

## Directory map

- `artifact/`: executable profile, corpus, implementations, receipts, and hashes.
- `sources/`: pinned normative and open-source audit records.
- `survey/`: expert-census protocol, consent, questionnaire, codebook, and contact ledger.
- `manuscript/`: journal manuscript, references, figures, and rendered PDF.
- `submission/`: journal-facing declarations, cover letter, and readiness checklist.

## Integrity boundaries

- No ENISA, employer, or AHWG endorsement is claimed.
- No response will be collected for publication before the applicable ethics/data determination.
- Ott Sarv has already received a separate LinkedIn orientation message. No duplicate survey request is sent while the survey is closed.
- Public-source code observations are not vulnerability findings. Any security-relevant observation must be reproduced, triaged, and disclosed privately before a named claim is published.
- The profile is a research proposal, not an adopted protection profile, certification scheme, or legal-compliance test.


==> anc/artifact/corpus/generate_vectors.py <==
#!/usr/bin/env python3
"""Generate a frozen, non-overlapping RP assurance corpus.

The corpus models the request, presentation, and post-presentation reliance
boundary. It deliberately does not reuse the SD-JWT census corpus or its
headline step-5 experiment.
"""

from __future__ import annotations

import copy
import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "corpus" / "vectors.json"


def baseline() -> dict:
    return {
        "rp": {
            "registration_id": "EE-RP-000042",
            "registered": True,
            "registration_status": "active",
            "registered_rp_id": "x509_hash:rp.example",
            "authenticated_rp_id": "x509_hash:rp.example",
            "registered_purposes": ["age-assurance", "account-opening"],
            "transaction_purpose": "age-assurance",
            "registered_attributes": ["age_over_18", "family_name"],
            "requested_attributes": ["age_over_18"],
        },
        "presentation": {
            "parse_ok": True,
            "issuer_signature_valid": True,
            "all_disclosures_bound": True,
            "holder_binding_valid": True,
            "expected_audience": "x509_hash:rp.example",
            "audience": "x509_hash:rp.example",
            "expected_nonce": "n-7f3c",
            "nonce": "n-7f3c",
            "issued_at": 1_800_000_000,
            "evaluated_at_epoch": 1_800_000_120,
            "max_age_seconds": 300,
            "credential_status": "active",
            "issuer_trusted": True,
        },
        "reliance": {
            "approved_attributes": ["age_over_18"],
            "used_attributes": ["age_over_18"],
            "lawful_basis_recorded": True,
            "verifier_version": "verifier-under-test/1.0.0",
            "policy_version": "rp-policy/2026-08-11",
            "decision_log_complete": True,
        },
    }


CASES: list[tuple[str, str, str, object]] = [
    ("RPV-001", "conformant baseline", "", None),
    ("RPV-002", "conformant second registered purpose", "rp.transaction_purpose", "account-opening"),
    ("RPV-003", "conformant two-attribute request", "rp.requested_attributes", ["family_name", "age_over_18"]),
    ("RPV-004", "presentation cannot be parsed", "presentation.parse_ok", False),
    ("RPV-005", "relying party is absent from register", "rp.registered", False),
    ("RPV-006", "relying-party registration suspended", "rp.registration_status", "suspended"),
    ("RPV-007", "relying-party registration cancelled", "rp.registration_status", "cancelled"),
    ("RPV-008", "authenticated RP differs from registered RP", "rp.authenticated_rp_id", "x509_hash:other.example"),
    ("RPV-009", "purpose not declared at registration", "rp.transaction_purpose", "employment-screening"),
    ("RPV-010", "one requested attribute not registered", "rp.requested_attributes", ["age_over_18", "date_of_birth"]),
    ("RPV-011", "empty registered attribute set with non-empty request", "rp.registered_attributes", []),
    ("RPV-012", "issuer signature invalid", "presentation.issuer_signature_valid", False),
    ("RPV-013", "a disclosed value is not issuer-bound", "presentation.all_disclosures_bound", False),
    ("RPV-014", "holder binding invalid", "presentation.holder_binding_valid", False),
    ("RPV-015", "audience mismatch", "presentation.audience", "x509_hash:other.example"),
    ("RPV-016", "nonce mismatch", "presentation.nonce", "n-replayed"),
    ("RPV-017", "presentation one second beyond freshness window", "presentation.evaluated_at_epoch", 1_800_000_301),
    ("RPV-018", "presentation exactly at freshness boundary", "presentation.evaluated_at_epoch", 1_800_000_300),
    ("RPV-019", "presentation from the future", "presentation.issued_at", 1_800_000_121),
    ("RPV-020", "credential revoked", "presentation.credential_status", "revoked"),
    ("RPV-021", "credential suspended", "presentation.credential_status", "suspended"),
    ("RPV-022", "issuer outside applicable trust policy", "presentation.issuer_trusted", False),
    ("RPV-023", "reliance uses an unapproved attribute", "reliance.used_attributes", ["age_over_18", "family_name"]),
    ("RPV-024", "lawful basis not recorded", "reliance.lawful_basis_recorded", False),
    ("RPV-025", "decision log incomplete", "reliance.decision_log_complete", False),
    ("RPV-026", "verifier version missing", "reliance.verifier_version", ""),
    ("RPV-027", "policy version missing", "reliance.policy_version", ""),
    ("RPV-028", "multiple failures: registration precedes cryptography", "__multi__", {"rp.registered": False, "presentation.issuer_signature_valid": False}),
    ("RPV-029", "multiple failures: over-request precedes nonce", "__multi__", {"rp.requested_attributes": ["date_of_birth"], "presentation.nonce": "wrong"}),
    ("RPV-030", "multiple failures: signature precedes stale", "__multi__", {"presentation.issuer_signature_valid": False, "presentation.evaluated_at_epoch": 1_800_000_999}),
    ("RPV-031", "multiple failures: reliance over-use precedes audit", "__multi__", {"reliance.used_attributes": ["family_name"], "reliance.decision_log_complete": False}),
    ("RPV-032", "attribute order is not semantically significant", "rp.registered_attributes", ["family_name", "age_over_18"]),
    ("RPV-033", "no attributes requested or used", "__multi__", {"rp.requested_attributes": [], "reliance.approved_attributes": [], "reliance.used_attributes": []}),
    ("RPV-034", "empty registered purpose list", "rp.registered_purposes", []),
    ("RPV-035", "negative age is stale", "presentation.issued_at", 1_800_000_999),
    ("RPV-036", "audit record absent although protocol checks pass", "__multi__", {"reliance.verifier_version": "", "reliance.policy_version": "", "reliance.decision_log_complete": False}),
]


EXPECTED = {
    "RPV-001": "A_PROFILE_CONFORMANT", "RPV-002": "A_PROFILE_CONFORMANT", "RPV-003": "A_PROFILE_CONFORMANT",
    "RPV-004": "R_PARSE_INVALID", "RPV-005": "R_RP_UNREGISTERED", "RPV-006": "R_RP_SUSPENDED",
    "RPV-007": "R_RP_SUSPENDED", "RPV-008": "R_RP_IDENTITY_MISMATCH", "RPV-009": "R_PURPOSE_MISMATCH",
    "RPV-010": "R_ATTRIBUTE_OVER_REQUEST", "RPV-011": "R_ATTRIBUTE_OVER_REQUEST",
    "RPV-012": "R_ISSUER_SIGNATURE_INVALID", "RPV-013": "R_DISCLOSURE_UNBOUND",
    "RPV-014": "R_HOLDER_BINDING_INVALID", "RPV-015": "R_AUDIENCE_MISMATCH", "RPV-016": "R_NONCE_MISMATCH",
    "RPV-017": "R_PRESENTATION_STALE", "RPV-018": "A_PROFILE_CONFORMANT", "RPV-019": "R_PRESENTATION_STALE",
    "RPV-020": "R_CREDENTIAL_INACTIVE", "RPV-021": "R_CREDENTIAL_INACTIVE", "RPV-022": "R_ISSUER_UNTRUSTED",
    "RPV-023": "R_USE_EXCEEDS_APPROVAL", "RPV-024": "R_LAWFUL_BASIS_UNRECORDED",
    "RPV-025": "R_AUDIT_EVIDENCE_INCOMPLETE", "RPV-026": "R_AUDIT_EVIDENCE_INCOMPLETE",
    "RPV-027": "R_AUDIT_EVIDENCE_INCOMPLETE", "RPV-028": "R_RP_UNREGISTERED",
    "RPV-029": "R_ATTRIBUTE_OVER_REQUEST", "RPV-030": "R_ISSUER_SIGNATURE_INVALID",
    "RPV-031": "R_USE_EXCEEDS_APPROVAL", "RPV-032": "A_PROFILE_CONFORMANT",
    "RPV-033": "A_PROFILE_CONFORMANT", "RPV-034": "R_PURPOSE_MISMATCH",
    "RPV-035": "R_PRESENTATION_STALE", "RPV-036": "R_AUDIT_EVIDENCE_INCOMPLETE",
}


def set_path(doc: dict, path: str, value: object) -> None:
    cursor = doc
    parts = path.split(".")
    for part in parts[:-1]:
        cursor = cursor[part]
    cursor[parts[-1]] = value


def main() -> None:
    vectors = []
    for vector_id, title, path, value in CASES:
        tx = baseline()
        if path == "__multi__":
            for subpath, subvalue in value.items():
                set_path(tx, subpath, subvalue)
        elif path:
            set_path(tx, path, value)
        expected_code = EXPECTED[vector_id]
        canonical = json.dumps(tx, sort_keys=True, separators=(",", ":"), ensure_ascii=False).encode()
        vectors.append({
            "id": vector_id,
            "title": title,
            "expected_verdict": "ACCEPT" if expected_code.startswith("A_") else "REJECT",
            "expected_reason": expected_code,
            "transaction": tx,
            "transaction_sha256": hashlib.sha256(canonical).hexdigest(),
        })
    payload = {
        "corpus_id": "urn:tyche:eudi:rp-assurance-corpus:0.1.0",
        "generated_by": "generate_vectors.py",
        "vector_count": len(vectors),
        "vectors": vectors,
    }
    OUT.write_text(json.dumps(payload, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    print(f"wrote {len(vectors)} vectors to {OUT}")


if __name__ == "__main__":
    main()


==> anc/artifact/corpus/vectors.json <==
{
  "corpus_id": "urn:tyche:eudi:rp-assurance-corpus:0.1.0",
  "generated_by": "generate_vectors.py",
  "vector_count": 36,
  "vectors": [
    {
      "id": "RPV-001",
      "title": "conformant baseline",
      "expected_verdict": "ACCEPT",
      "expected_reason": "A_PROFILE_CONFORMANT",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "84d5cd337701b61bae834294bead17a69172d92c49f1e4e3763ebca0e12dff2a"
    },
    {
      "id": "RPV-002",
      "title": "conformant second registered purpose",
      "expected_verdict": "ACCEPT",
      "expected_reason": "A_PROFILE_CONFORMANT",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "account-opening",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "d773c127f653af6b4f6986eb2cd56d105c086cbc0c579e17f1e25d6c1efcc829"
    },
    {
      "id": "RPV-003",
      "title": "conformant two-attribute request",
      "expected_verdict": "ACCEPT",
      "expected_reason": "A_PROFILE_CONFORMANT",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "family_name",
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "e77d2b482b2a5b27ed2114acd79d63fc78478217dddea406fda4d8c92b9e46e9"
    },
    {
      "id": "RPV-004",
      "title": "presentation cannot be parsed",
      "expected_verdict": "REJECT",
      "expected_reason": "R_PARSE_INVALID",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": false,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "0fcc61904ee20336f040c4662d27575af53dc2637a87191499b9bbe2e446e1f9"
    },
    {
      "id": "RPV-005",
      "title": "relying party is absent from register",
      "expected_verdict": "REJECT",
      "expected_reason": "R_RP_UNREGISTERED",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": false,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "59a239bb3a330918b1d6ac363181a5ecfef04354d8721a9386733a9d3a53753b"
    },
    {
      "id": "RPV-006",
      "title": "relying-party registration suspended",
      "expected_verdict": "REJECT",
      "expected_reason": "R_RP_SUSPENDED",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "suspended",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "f4c100a92e78e9600fd2bbbb5e56ad3bc8fed97a89d6dfa206254a4e96365829"
    },
    {
      "id": "RPV-007",
      "title": "relying-party registration cancelled",
      "expected_verdict": "REJECT",
      "expected_reason": "R_RP_SUSPENDED",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "cancelled",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "14732c31acca764ee1676a4edf0d8c6222654f36e771d9b0edc4fd2d69a725bb"
    },
    {
      "id": "RPV-008",
      "title": "authenticated RP differs from registered RP",
      "expected_verdict": "REJECT",
      "expected_reason": "R_RP_IDENTITY_MISMATCH",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:other.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "9c10cee3896a4522f7af2a3795123610dd2ba4d2d1bea71d05f36c26181b91d8"
    },
    {
      "id": "RPV-009",
      "title": "purpose not declared at registration",
      "expected_verdict": "REJECT",
      "expected_reason": "R_PURPOSE_MISMATCH",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "employment-screening",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "3d3b461f3ae544cd7e2c6ebf4655296cfb08ffae728fac41354cc979ecc201af"
    },
    {
      "id": "RPV-010",
      "title": "one requested attribute not registered",
      "expected_verdict": "REJECT",
      "expected_reason": "R_ATTRIBUTE_OVER_REQUEST",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18",
            "date_of_birth"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "5fe86dba18509250b2d996de2473f3cf98ef024e18bcb4c02ee433df402ac88f"
    },
    {
      "id": "RPV-011",
      "title": "empty registered attribute set with non-empty request",
      "expected_verdict": "REJECT",
      "expected_reason": "R_ATTRIBUTE_OVER_REQUEST",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "5327ce14ea644bc95083650cbd94f78f7cba6ffc18c9629e1f51bcf5d249fa01"
    },
    {
      "id": "RPV-012",
      "title": "issuer signature invalid",
      "expected_verdict": "REJECT",
      "expected_reason": "R_ISSUER_SIGNATURE_INVALID",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": false,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "c6da17886a172515f4628f16bd20145707e5a5338b71e909582fb2fae1b6fb79"
    },
    {
      "id": "RPV-013",
      "title": "a disclosed value is not issuer-bound",
      "expected_verdict": "REJECT",
      "expected_reason": "R_DISCLOSURE_UNBOUND",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": false,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "960aff2955e0a74786b44548eef45dea32d741036573a39e1735b94352ef437e"
    },
    {
      "id": "RPV-014",
      "title": "holder binding invalid",
      "expected_verdict": "REJECT",
      "expected_reason": "R_HOLDER_BINDING_INVALID",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": false,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "f843bdd599cd9e3c9232488fdfc1db2b013b11330a98995269b11bd3eb24157b"
    },
    {
      "id": "RPV-015",
      "title": "audience mismatch",
      "expected_verdict": "REJECT",
      "expected_reason": "R_AUDIENCE_MISMATCH",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:other.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "13ce97da7356724ff4c68a3fdcb38d824e580f44c15b8429b43643563ac09251"
    },
    {
      "id": "RPV-016",
      "title": "nonce mismatch",
      "expected_verdict": "REJECT",
      "expected_reason": "R_NONCE_MISMATCH",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-replayed",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "4810602085cee96098add56a5782363049515da534287bc73b5d38725a3dfee6"
    },
    {
      "id": "RPV-017",
      "title": "presentation one second beyond freshness window",
      "expected_verdict": "REJECT",
      "expected_reason": "R_PRESENTATION_STALE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000301,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "87ff45b7ac42bc43d5a668cbd589c7eb0341d7a02a442435bdb5e5b6fea69e2b"
    },
    {
      "id": "RPV-018",
      "title": "presentation exactly at freshness boundary",
      "expected_verdict": "ACCEPT",
      "expected_reason": "A_PROFILE_CONFORMANT",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000300,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "7dfd39c928e30d60655a1bb32ae7a89bda2b2a435969cd4fbda850a5f8ec2c92"
    },
    {
      "id": "RPV-019",
      "title": "presentation from the future",
      "expected_verdict": "REJECT",
      "expected_reason": "R_PRESENTATION_STALE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000121,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "7da481f4d9398fed27a98afdb058459a65b48bde0bbf7468822459fca57e1932"
    },
    {
      "id": "RPV-020",
      "title": "credential revoked",
      "expected_verdict": "REJECT",
      "expected_reason": "R_CREDENTIAL_INACTIVE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "revoked",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "a54f0c620f4abbda77dd8d6dec14969bbdda094558120dfd080055d18b4b4134"
    },
    {
      "id": "RPV-021",
      "title": "credential suspended",
      "expected_verdict": "REJECT",
      "expected_reason": "R_CREDENTIAL_INACTIVE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "suspended",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "a959fe0990c6add24f930f9a97670157d20e66c882189fff09e91a20b8af00d1"
    },
    {
      "id": "RPV-022",
      "title": "issuer outside applicable trust policy",
      "expected_verdict": "REJECT",
      "expected_reason": "R_ISSUER_UNTRUSTED",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": false
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "0ab223e27fe0465c9e2c277e262de78dea129bfd74ec369a9dd6a4dc8fa1417c"
    },
    {
      "id": "RPV-023",
      "title": "reliance uses an unapproved attribute",
      "expected_verdict": "REJECT",
      "expected_reason": "R_USE_EXCEEDS_APPROVAL",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18",
            "family_name"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "a42375bef1b05530d5d340989b6e9cdf0fa83dc62b9c83712a83e42e39d39c7d"
    },
    {
      "id": "RPV-024",
      "title": "lawful basis not recorded",
      "expected_verdict": "REJECT",
      "expected_reason": "R_LAWFUL_BASIS_UNRECORDED",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": false,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "16e183714bd18e6de479c7d6b50ab3fb699d6734ded4b88c994bca06179f2b99"
    },
    {
      "id": "RPV-025",
      "title": "decision log incomplete",
      "expected_verdict": "REJECT",
      "expected_reason": "R_AUDIT_EVIDENCE_INCOMPLETE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": false
        }
      },
      "transaction_sha256": "d6335c112d944ca1d584f10787836273fc4b50865bdbfc3848ca43e03203daca"
    },
    {
      "id": "RPV-026",
      "title": "verifier version missing",
      "expected_verdict": "REJECT",
      "expected_reason": "R_AUDIT_EVIDENCE_INCOMPLETE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "3c917a852dd65717ba191fc63df37bdcfb70f8fa5e8bba4e9d27a95063e3231f"
    },
    {
      "id": "RPV-027",
      "title": "policy version missing",
      "expected_verdict": "REJECT",
      "expected_reason": "R_AUDIT_EVIDENCE_INCOMPLETE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "2b870b969f630bbfa4e5f2595ffb67b9417600dbc2716b21002042e43e81e920"
    },
    {
      "id": "RPV-028",
      "title": "multiple failures: registration precedes cryptography",
      "expected_verdict": "REJECT",
      "expected_reason": "R_RP_UNREGISTERED",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": false,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": false,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "d0732ab8118333d32ae4ccf60c29ee2fa84c4b1d071b1b3189901a9a9ccf158a"
    },
    {
      "id": "RPV-029",
      "title": "multiple failures: over-request precedes nonce",
      "expected_verdict": "REJECT",
      "expected_reason": "R_ATTRIBUTE_OVER_REQUEST",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "date_of_birth"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "wrong",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "eea70e45a0909d6717dc9bab0986fc4088f1a6fdd56fe20b3dfb7c200332f210"
    },
    {
      "id": "RPV-030",
      "title": "multiple failures: signature precedes stale",
      "expected_verdict": "REJECT",
      "expected_reason": "R_ISSUER_SIGNATURE_INVALID",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": false,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000999,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "ec68745b2e9e941bb329dd2052e553b669cedaa287b8437a3f5a202fc7c6d777"
    },
    {
      "id": "RPV-031",
      "title": "multiple failures: reliance over-use precedes audit",
      "expected_verdict": "REJECT",
      "expected_reason": "R_USE_EXCEEDS_APPROVAL",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "family_name"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": false
        }
      },
      "transaction_sha256": "4e1b3f20d024c31634a0b416bdfeed4deaec13ad89577288f1155ab768c224c8"
    },
    {
      "id": "RPV-032",
      "title": "attribute order is not semantically significant",
      "expected_verdict": "ACCEPT",
      "expected_reason": "A_PROFILE_CONFORMANT",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "family_name",
            "age_over_18"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "fdb29fbd73e6b06589530d2555a5f96a5e67e327078b9ccc4cfd1163eb51a75c"
    },
    {
      "id": "RPV-033",
      "title": "no attributes requested or used",
      "expected_verdict": "ACCEPT",
      "expected_reason": "A_PROFILE_CONFORMANT",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": []
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [],
          "used_attributes": [],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "47ad9be194fa8c06c65531b7a0560177330bb293caeedadd48ffa403c10d38de"
    },
    {
      "id": "RPV-034",
      "title": "empty registered purpose list",
      "expected_verdict": "REJECT",
      "expected_reason": "R_PURPOSE_MISMATCH",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "58fce10b704b43967642748f2f7da8e917200efc31dad91f18d3a9ec3d9c5abf"
    },
    {
      "id": "RPV-035",
      "title": "negative age is stale",
      "expected_verdict": "REJECT",
      "expected_reason": "R_PRESENTATION_STALE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000999,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "verifier-under-test/1.0.0",
          "policy_version": "rp-policy/2026-08-11",
          "decision_log_complete": true
        }
      },
      "transaction_sha256": "a6b8a5521f7668dbfc814b3b18f38e54c769ffe0e7ae10bfd0da78e856c69fa4"
    },
    {
      "id": "RPV-036",
      "title": "audit record absent although protocol checks pass",
      "expected_verdict": "REJECT",
      "expected_reason": "R_AUDIT_EVIDENCE_INCOMPLETE",
      "transaction": {
        "rp": {
          "registration_id": "EE-RP-000042",
          "registered": true,
          "registration_status": "active",
          "registered_rp_id": "x509_hash:rp.example",
          "authenticated_rp_id": "x509_hash:rp.example",
          "registered_purposes": [
            "age-assurance",
            "account-opening"
          ],
          "transaction_purpose": "age-assurance",
          "registered_attributes": [
            "age_over_18",
            "family_name"
          ],
          "requested_attributes": [
            "age_over_18"
          ]
        },
        "presentation": {
          "parse_ok": true,
          "issuer_signature_valid": true,
          "all_disclosures_bound": true,
          "holder_binding_valid": true,
          "expected_audience": "x509_hash:rp.example",
          "audience": "x509_hash:rp.example",
          "expected_nonce": "n-7f3c",
          "nonce": "n-7f3c",
          "issued_at": 1800000000,
          "evaluated_at_epoch": 1800000120,
          "max_age_seconds": 300,
          "credential_status": "active",
          "issuer_trusted": true
        },
        "reliance": {
          "approved_attributes": [
            "age_over_18"
          ],
          "used_attributes": [
            "age_over_18"
          ],
          "lawful_basis_recorded": true,
          "verifier_version": "",
          "policy_version": "",
          "decision_log_complete": false
        }
      },
      "transaction_sha256": "a5724ac7afa56ca9e26f4d75f542b5897381cee57b402901c2d7b76cd781dd5b"
    }
  ]
}


==> anc/artifact/profile/profile.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile",
  "version": "0.1.0-research",
  "status": "research-proposal-not-adopted",
  "title": "EUDI Relying-Party Verifier Assurance Profile",
  "claim_boundary": "A conforming run shows only that a named verifier path enforced the listed technical and semantic refusal rules for a frozen transaction record. It does not establish legal compliance, certification, lawful purpose, or ENISA endorsement.",
  "decision_order": [
    "R_PARSE_INVALID",
    "R_RP_UNREGISTERED",
    "R_RP_SUSPENDED",
    "R_RP_IDENTITY_MISMATCH",
    "R_PURPOSE_MISMATCH",
    "R_ATTRIBUTE_OVER_REQUEST",
    "R_ISSUER_SIGNATURE_INVALID",
    "R_DISCLOSURE_UNBOUND",
    "R_HOLDER_BINDING_INVALID",
    "R_AUDIENCE_MISMATCH",
    "R_NONCE_MISMATCH",
    "R_PRESENTATION_STALE",
    "R_CREDENTIAL_INACTIVE",
    "R_ISSUER_UNTRUSTED",
    "R_USE_EXCEEDS_APPROVAL",
    "R_LAWFUL_BASIS_UNRECORDED",
    "R_AUDIT_EVIDENCE_INCOMPLETE"
  ],
  "accept_code": "A_PROFILE_CONFORMANT",
  "rules": [
    {"id":"R_PARSE_INVALID","phase":"presentation","requirement":"The presentation input is syntactically processable.","anchors":["OpenID4VP-1.0","ARF-3.0.0"]},
    {"id":"R_RP_UNREGISTERED","phase":"request","requirement":"The relying party is registered for wallet use.","anchors":["eIDAS-Art-5b","CIR-2025-848"]},
    {"id":"R_RP_SUSPENDED","phase":"request","requirement":"A suspended or cancelled registration cannot authorize a request.","anchors":["CIR-2025-848"]},
    {"id":"R_RP_IDENTITY_MISMATCH","phase":"request","requirement":"The authenticated relying-party identity matches the registered identity.","anchors":["eIDAS-Art-5b","ETSI-TS-119-475"]},
    {"id":"R_PURPOSE_MISMATCH","phase":"request","requirement":"The transaction purpose is among the purposes declared for the relying party.","anchors":["eIDAS-Art-5b","ETSI-TS-119-475","CIR-2024-2981-TR40"]},
    {"id":"R_ATTRIBUTE_OVER_REQUEST","phase":"request","requirement":"Requested attributes are a subset of the registered attribute set.","anchors":["eIDAS-Art-5b","ETSI-TS-119-475","CIR-2024-2981-TR90"]},
    {"id":"R_ISSUER_SIGNATURE_INVALID","phase":"presentation","requirement":"Issuer authentication succeeds.","anchors":["ARF-3.0.0","OpenID4VP-1.0"]},
    {"id":"R_DISCLOSURE_UNBOUND","phase":"presentation","requirement":"Every selectively disclosed value is bound to the issuer-signed object.","anchors":["RFC-9901","ARF-3.0.0"]},
    {"id":"R_HOLDER_BINDING_INVALID","phase":"presentation","requirement":"Holder or device binding required by the credential and transaction succeeds.","anchors":["ARF-3.0.0","OpenID4VP-1.0"]},
    {"id":"R_AUDIENCE_MISMATCH","phase":"presentation","requirement":"The presentation is bound to the intended verifier audience.","anchors":["OpenID4VP-1.0"]},
    {"id":"R_NONCE_MISMATCH","phase":"presentation","requirement":"The presentation is bound to the verifier challenge.","anchors":["OpenID4VP-1.0","CIR-2024-2981-TR91"]},
    {"id":"R_PRESENTATION_STALE","phase":"presentation","requirement":"The presentation falls within the declared freshness window.","anchors":["OpenID4VP-1.0","CIR-2024-2981-TR91"]},
    {"id":"R_CREDENTIAL_INACTIVE","phase":"presentation","requirement":"Credential status is active at verification time.","anchors":["ARF-3.0.0"]},
    {"id":"R_ISSUER_UNTRUSTED","phase":"presentation","requirement":"The issuer is accepted by the relying party's applicable trust policy.","anchors":["ARF-3.0.0"]},
    {"id":"R_USE_EXCEEDS_APPROVAL","phase":"reliance","requirement":"Attributes used in the reliance decision are a subset of the attributes approved for the transaction.","anchors":["eIDAS-Art-5b","CIR-2024-2981-TR40"]},
    {"id":"R_LAWFUL_BASIS_UNRECORDED","phase":"reliance","requirement":"The relying party records the asserted legal basis separately from wallet-user approval.","anchors":["ARF-3.0.0"]},
    {"id":"R_AUDIT_EVIDENCE_INCOMPLETE","phase":"reliance","requirement":"The decision identifies the verifier version, policy version, registration identifier and a stable reason code.","anchors":["research-proposal"]}
  ]
}


==> anc/artifact/profile/receipt.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "urn:tyche:eudi:rp-assurance-receipt:schema:0.1.0",
  "title": "Research EUDI RP verifier assurance receipt",
  "type": "object",
  "additionalProperties": false,
  "required": [
    "schema_version", "profile_id", "profile_version", "implementation",
    "vector_id", "input_sha256", "verdict", "reason_codes", "rp_registration_id",
    "verifier_version", "policy_version", "evaluated_at"
  ],
  "properties": {
    "schema_version": {"const": "0.1.0-research"},
    "profile_id": {"const": "urn:tyche:eudi:rp-verifier-assurance-profile"},
    "profile_version": {"const": "0.1.0-research"},
    "implementation": {"type": "string", "minLength": 1},
    "vector_id": {"type": "string", "pattern": "^RPV-[0-9]{3}$"},
    "input_sha256": {"type": "string", "pattern": "^[a-f0-9]{64}$"},
    "verdict": {"enum": ["ACCEPT", "REJECT"]},
    "reason_codes": {"type": "array", "minItems": 1, "items": {"type": "string"}},
    "rp_registration_id": {"type": "string", "minLength": 1},
    "verifier_version": {"type": "string", "minLength": 1},
    "policy_version": {"type": "string", "minLength": 1},
    "evaluated_at": {"type": "string", "format": "date-time"}
  }
}


==> anc/artifact/results/SHA256SUMS <==
136bff4e2b46e970e03398e1b02a747f12b5dbabcb58817abaca5cded8c4fbbc  profile/profile.json
1cb32c01e103b113a4be61756b1717cafb1308c3510d07414b4dc143e836a2c3  profile/receipt.schema.json
be634b573fc15ca0bbd40b3e68e550e4170be671f8e3dbe3abd8bce69a6553ff  corpus/vectors.json
3cb665e9d389cf869ae2e2f86db0a206aa5e584c92aec761f3c9a58f3919c95b  results/python.json
2e162da5db25876276ef440b19d70f60e57f3efcb8a88b3ef6dc957d5954b349  results/javascript.json
7ed2c8b7c5d6f9b81d6f0a62169c726e58e0f145f7a4a99648cfba31a8d06db7  results/jq.json
ede299d2091543ae1aff34c26b74965b2b82179d5ef7d469ec5313617e713e66  results/receipts.jsonl
879599a7ea4bfb5e94a2fead5d4076cd6293e2105d270c5fe3a4dd69763ef940  results/summary.json


==> anc/artifact/results/javascript.json <==
{
  "implementation": "javascript-functional/0.1.0",
  "results": [
    {
      "id": "RPV-001",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-002",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-003",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-004",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PARSE_INVALID"
    },
    {
      "id": "RPV-005",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_UNREGISTERED"
    },
    {
      "id": "RPV-006",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_SUSPENDED"
    },
    {
      "id": "RPV-007",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_SUSPENDED"
    },
    {
      "id": "RPV-008",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_IDENTITY_MISMATCH"
    },
    {
      "id": "RPV-009",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PURPOSE_MISMATCH"
    },
    {
      "id": "RPV-010",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-011",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-012",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_SIGNATURE_INVALID"
    },
    {
      "id": "RPV-013",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_DISCLOSURE_UNBOUND"
    },
    {
      "id": "RPV-014",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_HOLDER_BINDING_INVALID"
    },
    {
      "id": "RPV-015",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIENCE_MISMATCH"
    },
    {
      "id": "RPV-016",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_NONCE_MISMATCH"
    },
    {
      "id": "RPV-017",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-018",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-019",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-020",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_CREDENTIAL_INACTIVE"
    },
    {
      "id": "RPV-021",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_CREDENTIAL_INACTIVE"
    },
    {
      "id": "RPV-022",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_UNTRUSTED"
    },
    {
      "id": "RPV-023",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_USE_EXCEEDS_APPROVAL"
    },
    {
      "id": "RPV-024",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_LAWFUL_BASIS_UNRECORDED"
    },
    {
      "id": "RPV-025",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-026",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-027",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-028",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_UNREGISTERED"
    },
    {
      "id": "RPV-029",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-030",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_SIGNATURE_INVALID"
    },
    {
      "id": "RPV-031",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_USE_EXCEEDS_APPROVAL"
    },
    {
      "id": "RPV-032",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-033",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-034",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PURPOSE_MISMATCH"
    },
    {
      "id": "RPV-035",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-036",
      "implementation": "javascript-functional/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    }
  ]
}


==> anc/artifact/results/jq.json <==
{
  "implementation": "jq-declarative/0.1.0",
  "results": [
    {
      "id": "RPV-001",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-002",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-003",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-004",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PARSE_INVALID"
    },
    {
      "id": "RPV-005",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_UNREGISTERED"
    },
    {
      "id": "RPV-006",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_SUSPENDED"
    },
    {
      "id": "RPV-007",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_SUSPENDED"
    },
    {
      "id": "RPV-008",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_IDENTITY_MISMATCH"
    },
    {
      "id": "RPV-009",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PURPOSE_MISMATCH"
    },
    {
      "id": "RPV-010",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-011",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-012",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_SIGNATURE_INVALID"
    },
    {
      "id": "RPV-013",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_DISCLOSURE_UNBOUND"
    },
    {
      "id": "RPV-014",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_HOLDER_BINDING_INVALID"
    },
    {
      "id": "RPV-015",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIENCE_MISMATCH"
    },
    {
      "id": "RPV-016",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_NONCE_MISMATCH"
    },
    {
      "id": "RPV-017",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-018",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-019",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-020",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_CREDENTIAL_INACTIVE"
    },
    {
      "id": "RPV-021",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_CREDENTIAL_INACTIVE"
    },
    {
      "id": "RPV-022",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_UNTRUSTED"
    },
    {
      "id": "RPV-023",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_USE_EXCEEDS_APPROVAL"
    },
    {
      "id": "RPV-024",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_LAWFUL_BASIS_UNRECORDED"
    },
    {
      "id": "RPV-025",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-026",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-027",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-028",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_UNREGISTERED"
    },
    {
      "id": "RPV-029",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-030",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_SIGNATURE_INVALID"
    },
    {
      "id": "RPV-031",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_USE_EXCEEDS_APPROVAL"
    },
    {
      "id": "RPV-032",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-033",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-034",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PURPOSE_MISMATCH"
    },
    {
      "id": "RPV-035",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-036",
      "implementation": "jq-declarative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    }
  ]
}


==> anc/artifact/results/python.json <==
{
  "implementation": "python-imperative/0.1.0",
  "results": [
    {
      "id": "RPV-001",
      "implementation": "python-imperative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-002",
      "implementation": "python-imperative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-003",
      "implementation": "python-imperative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-004",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PARSE_INVALID"
    },
    {
      "id": "RPV-005",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_UNREGISTERED"
    },
    {
      "id": "RPV-006",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_SUSPENDED"
    },
    {
      "id": "RPV-007",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_SUSPENDED"
    },
    {
      "id": "RPV-008",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_IDENTITY_MISMATCH"
    },
    {
      "id": "RPV-009",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PURPOSE_MISMATCH"
    },
    {
      "id": "RPV-010",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-011",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-012",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_SIGNATURE_INVALID"
    },
    {
      "id": "RPV-013",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_DISCLOSURE_UNBOUND"
    },
    {
      "id": "RPV-014",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_HOLDER_BINDING_INVALID"
    },
    {
      "id": "RPV-015",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIENCE_MISMATCH"
    },
    {
      "id": "RPV-016",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_NONCE_MISMATCH"
    },
    {
      "id": "RPV-017",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-018",
      "implementation": "python-imperative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-019",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-020",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_CREDENTIAL_INACTIVE"
    },
    {
      "id": "RPV-021",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_CREDENTIAL_INACTIVE"
    },
    {
      "id": "RPV-022",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_UNTRUSTED"
    },
    {
      "id": "RPV-023",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_USE_EXCEEDS_APPROVAL"
    },
    {
      "id": "RPV-024",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_LAWFUL_BASIS_UNRECORDED"
    },
    {
      "id": "RPV-025",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-026",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-027",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    },
    {
      "id": "RPV-028",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_RP_UNREGISTERED"
    },
    {
      "id": "RPV-029",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ATTRIBUTE_OVER_REQUEST"
    },
    {
      "id": "RPV-030",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_ISSUER_SIGNATURE_INVALID"
    },
    {
      "id": "RPV-031",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_USE_EXCEEDS_APPROVAL"
    },
    {
      "id": "RPV-032",
      "implementation": "python-imperative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-033",
      "implementation": "python-imperative/0.1.0",
      "verdict": "ACCEPT",
      "reason": "A_PROFILE_CONFORMANT"
    },
    {
      "id": "RPV-034",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PURPOSE_MISMATCH"
    },
    {
      "id": "RPV-035",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_PRESENTATION_STALE"
    },
    {
      "id": "RPV-036",
      "implementation": "python-imperative/0.1.0",
      "verdict": "REJECT",
      "reason": "R_AUDIT_EVIDENCE_INCOMPLETE"
    }
  ]
}


==> anc/artifact/results/receipts.jsonl <==
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "84d5cd337701b61bae834294bead17a69172d92c49f1e4e3763ebca0e12dff2a", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-001", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "d773c127f653af6b4f6986eb2cd56d105c086cbc0c579e17f1e25d6c1efcc829", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-002", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "e77d2b482b2a5b27ed2114acd79d63fc78478217dddea406fda4d8c92b9e46e9", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-003", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "0fcc61904ee20336f040c4662d27575af53dc2637a87191499b9bbe2e446e1f9", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PARSE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-004", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "59a239bb3a330918b1d6ac363181a5ecfef04354d8721a9386733a9d3a53753b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_UNREGISTERED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-005", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "f4c100a92e78e9600fd2bbbb5e56ad3bc8fed97a89d6dfa206254a4e96365829", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_SUSPENDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-006", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "14732c31acca764ee1676a4edf0d8c6222654f36e771d9b0edc4fd2d69a725bb", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_SUSPENDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-007", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "9c10cee3896a4522f7af2a3795123610dd2ba4d2d1bea71d05f36c26181b91d8", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_IDENTITY_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-008", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "3d3b461f3ae544cd7e2c6ebf4655296cfb08ffae728fac41354cc979ecc201af", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PURPOSE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-009", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "5fe86dba18509250b2d996de2473f3cf98ef024e18bcb4c02ee433df402ac88f", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-010", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "5327ce14ea644bc95083650cbd94f78f7cba6ffc18c9629e1f51bcf5d249fa01", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-011", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "c6da17886a172515f4628f16bd20145707e5a5338b71e909582fb2fae1b6fb79", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_SIGNATURE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-012", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "960aff2955e0a74786b44548eef45dea32d741036573a39e1735b94352ef437e", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_DISCLOSURE_UNBOUND"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-013", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "f843bdd599cd9e3c9232488fdfc1db2b013b11330a98995269b11bd3eb24157b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_HOLDER_BINDING_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-014", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "13ce97da7356724ff4c68a3fdcb38d824e580f44c15b8429b43643563ac09251", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIENCE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-015", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "4810602085cee96098add56a5782363049515da534287bc73b5d38725a3dfee6", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_NONCE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-016", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "87ff45b7ac42bc43d5a668cbd589c7eb0341d7a02a442435bdb5e5b6fea69e2b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-017", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "7dfd39c928e30d60655a1bb32ae7a89bda2b2a435969cd4fbda850a5f8ec2c92", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-018", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "7da481f4d9398fed27a98afdb058459a65b48bde0bbf7468822459fca57e1932", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-019", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "a54f0c620f4abbda77dd8d6dec14969bbdda094558120dfd080055d18b4b4134", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_CREDENTIAL_INACTIVE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-020", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "a959fe0990c6add24f930f9a97670157d20e66c882189fff09e91a20b8af00d1", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_CREDENTIAL_INACTIVE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-021", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "0ab223e27fe0465c9e2c277e262de78dea129bfd74ec369a9dd6a4dc8fa1417c", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_UNTRUSTED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-022", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "a42375bef1b05530d5d340989b6e9cdf0fa83dc62b9c83712a83e42e39d39c7d", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_USE_EXCEEDS_APPROVAL"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-023", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "16e183714bd18e6de479c7d6b50ab3fb699d6734ded4b88c994bca06179f2b99", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_LAWFUL_BASIS_UNRECORDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-024", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "d6335c112d944ca1d584f10787836273fc4b50865bdbfc3848ca43e03203daca", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-025", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "3c917a852dd65717ba191fc63df37bdcfb70f8fa5e8bba4e9d27a95063e3231f", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-026", "verdict": "REJECT", "verifier_version": "MISSING"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "2b870b969f630bbfa4e5f2595ffb67b9417600dbc2716b21002042e43e81e920", "policy_version": "MISSING", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-027", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "d0732ab8118333d32ae4ccf60c29ee2fa84c4b1d071b1b3189901a9a9ccf158a", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_UNREGISTERED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-028", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "eea70e45a0909d6717dc9bab0986fc4088f1a6fdd56fe20b3dfb7c200332f210", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-029", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "ec68745b2e9e941bb329dd2052e553b669cedaa287b8437a3f5a202fc7c6d777", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_SIGNATURE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-030", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "4e1b3f20d024c31634a0b416bdfeed4deaec13ad89577288f1155ab768c224c8", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_USE_EXCEEDS_APPROVAL"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-031", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "fdb29fbd73e6b06589530d2555a5f96a5e67e327078b9ccc4cfd1163eb51a75c", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-032", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "47ad9be194fa8c06c65531b7a0560177330bb293caeedadd48ffa403c10d38de", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-033", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "58fce10b704b43967642748f2f7da8e917200efc31dad91f18d3a9ec3d9c5abf", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PURPOSE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-034", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "a6b8a5521f7668dbfc814b3b18f38e54c769ffe0e7ae10bfd0da78e856c69fa4", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-035", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "python-imperative/0.1.0", "input_sha256": "a5724ac7afa56ca9e26f4d75f542b5897381cee57b402901c2d7b76cd781dd5b", "policy_version": "MISSING", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-036", "verdict": "REJECT", "verifier_version": "MISSING"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "84d5cd337701b61bae834294bead17a69172d92c49f1e4e3763ebca0e12dff2a", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-001", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "d773c127f653af6b4f6986eb2cd56d105c086cbc0c579e17f1e25d6c1efcc829", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-002", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "e77d2b482b2a5b27ed2114acd79d63fc78478217dddea406fda4d8c92b9e46e9", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-003", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "0fcc61904ee20336f040c4662d27575af53dc2637a87191499b9bbe2e446e1f9", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PARSE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-004", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "59a239bb3a330918b1d6ac363181a5ecfef04354d8721a9386733a9d3a53753b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_UNREGISTERED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-005", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "f4c100a92e78e9600fd2bbbb5e56ad3bc8fed97a89d6dfa206254a4e96365829", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_SUSPENDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-006", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "14732c31acca764ee1676a4edf0d8c6222654f36e771d9b0edc4fd2d69a725bb", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_SUSPENDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-007", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "9c10cee3896a4522f7af2a3795123610dd2ba4d2d1bea71d05f36c26181b91d8", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_IDENTITY_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-008", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "3d3b461f3ae544cd7e2c6ebf4655296cfb08ffae728fac41354cc979ecc201af", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PURPOSE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-009", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "5fe86dba18509250b2d996de2473f3cf98ef024e18bcb4c02ee433df402ac88f", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-010", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "5327ce14ea644bc95083650cbd94f78f7cba6ffc18c9629e1f51bcf5d249fa01", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-011", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "c6da17886a172515f4628f16bd20145707e5a5338b71e909582fb2fae1b6fb79", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_SIGNATURE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-012", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "960aff2955e0a74786b44548eef45dea32d741036573a39e1735b94352ef437e", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_DISCLOSURE_UNBOUND"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-013", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "f843bdd599cd9e3c9232488fdfc1db2b013b11330a98995269b11bd3eb24157b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_HOLDER_BINDING_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-014", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "13ce97da7356724ff4c68a3fdcb38d824e580f44c15b8429b43643563ac09251", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIENCE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-015", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "4810602085cee96098add56a5782363049515da534287bc73b5d38725a3dfee6", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_NONCE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-016", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "87ff45b7ac42bc43d5a668cbd589c7eb0341d7a02a442435bdb5e5b6fea69e2b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-017", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "7dfd39c928e30d60655a1bb32ae7a89bda2b2a435969cd4fbda850a5f8ec2c92", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-018", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "7da481f4d9398fed27a98afdb058459a65b48bde0bbf7468822459fca57e1932", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-019", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "a54f0c620f4abbda77dd8d6dec14969bbdda094558120dfd080055d18b4b4134", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_CREDENTIAL_INACTIVE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-020", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "a959fe0990c6add24f930f9a97670157d20e66c882189fff09e91a20b8af00d1", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_CREDENTIAL_INACTIVE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-021", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "0ab223e27fe0465c9e2c277e262de78dea129bfd74ec369a9dd6a4dc8fa1417c", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_UNTRUSTED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-022", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "a42375bef1b05530d5d340989b6e9cdf0fa83dc62b9c83712a83e42e39d39c7d", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_USE_EXCEEDS_APPROVAL"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-023", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "16e183714bd18e6de479c7d6b50ab3fb699d6734ded4b88c994bca06179f2b99", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_LAWFUL_BASIS_UNRECORDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-024", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "d6335c112d944ca1d584f10787836273fc4b50865bdbfc3848ca43e03203daca", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-025", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "3c917a852dd65717ba191fc63df37bdcfb70f8fa5e8bba4e9d27a95063e3231f", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-026", "verdict": "REJECT", "verifier_version": "MISSING"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "2b870b969f630bbfa4e5f2595ffb67b9417600dbc2716b21002042e43e81e920", "policy_version": "MISSING", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-027", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "d0732ab8118333d32ae4ccf60c29ee2fa84c4b1d071b1b3189901a9a9ccf158a", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_UNREGISTERED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-028", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "eea70e45a0909d6717dc9bab0986fc4088f1a6fdd56fe20b3dfb7c200332f210", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-029", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "ec68745b2e9e941bb329dd2052e553b669cedaa287b8437a3f5a202fc7c6d777", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_SIGNATURE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-030", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "4e1b3f20d024c31634a0b416bdfeed4deaec13ad89577288f1155ab768c224c8", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_USE_EXCEEDS_APPROVAL"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-031", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "fdb29fbd73e6b06589530d2555a5f96a5e67e327078b9ccc4cfd1163eb51a75c", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-032", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "47ad9be194fa8c06c65531b7a0560177330bb293caeedadd48ffa403c10d38de", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-033", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "58fce10b704b43967642748f2f7da8e917200efc31dad91f18d3a9ec3d9c5abf", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PURPOSE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-034", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "a6b8a5521f7668dbfc814b3b18f38e54c769ffe0e7ae10bfd0da78e856c69fa4", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-035", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "javascript-functional/0.1.0", "input_sha256": "a5724ac7afa56ca9e26f4d75f542b5897381cee57b402901c2d7b76cd781dd5b", "policy_version": "MISSING", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-036", "verdict": "REJECT", "verifier_version": "MISSING"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "84d5cd337701b61bae834294bead17a69172d92c49f1e4e3763ebca0e12dff2a", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-001", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "d773c127f653af6b4f6986eb2cd56d105c086cbc0c579e17f1e25d6c1efcc829", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-002", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "e77d2b482b2a5b27ed2114acd79d63fc78478217dddea406fda4d8c92b9e46e9", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-003", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "0fcc61904ee20336f040c4662d27575af53dc2637a87191499b9bbe2e446e1f9", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PARSE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-004", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "59a239bb3a330918b1d6ac363181a5ecfef04354d8721a9386733a9d3a53753b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_UNREGISTERED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-005", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "f4c100a92e78e9600fd2bbbb5e56ad3bc8fed97a89d6dfa206254a4e96365829", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_SUSPENDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-006", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "14732c31acca764ee1676a4edf0d8c6222654f36e771d9b0edc4fd2d69a725bb", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_SUSPENDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-007", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "9c10cee3896a4522f7af2a3795123610dd2ba4d2d1bea71d05f36c26181b91d8", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_IDENTITY_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-008", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "3d3b461f3ae544cd7e2c6ebf4655296cfb08ffae728fac41354cc979ecc201af", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PURPOSE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-009", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "5fe86dba18509250b2d996de2473f3cf98ef024e18bcb4c02ee433df402ac88f", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-010", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "5327ce14ea644bc95083650cbd94f78f7cba6ffc18c9629e1f51bcf5d249fa01", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-011", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "c6da17886a172515f4628f16bd20145707e5a5338b71e909582fb2fae1b6fb79", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_SIGNATURE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-012", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "960aff2955e0a74786b44548eef45dea32d741036573a39e1735b94352ef437e", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_DISCLOSURE_UNBOUND"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-013", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "f843bdd599cd9e3c9232488fdfc1db2b013b11330a98995269b11bd3eb24157b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_HOLDER_BINDING_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-014", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "13ce97da7356724ff4c68a3fdcb38d824e580f44c15b8429b43643563ac09251", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIENCE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-015", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "4810602085cee96098add56a5782363049515da534287bc73b5d38725a3dfee6", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_NONCE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-016", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "87ff45b7ac42bc43d5a668cbd589c7eb0341d7a02a442435bdb5e5b6fea69e2b", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-017", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "7dfd39c928e30d60655a1bb32ae7a89bda2b2a435969cd4fbda850a5f8ec2c92", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-018", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "7da481f4d9398fed27a98afdb058459a65b48bde0bbf7468822459fca57e1932", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-019", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "a54f0c620f4abbda77dd8d6dec14969bbdda094558120dfd080055d18b4b4134", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_CREDENTIAL_INACTIVE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-020", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "a959fe0990c6add24f930f9a97670157d20e66c882189fff09e91a20b8af00d1", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_CREDENTIAL_INACTIVE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-021", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "0ab223e27fe0465c9e2c277e262de78dea129bfd74ec369a9dd6a4dc8fa1417c", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_UNTRUSTED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-022", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "a42375bef1b05530d5d340989b6e9cdf0fa83dc62b9c83712a83e42e39d39c7d", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_USE_EXCEEDS_APPROVAL"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-023", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "16e183714bd18e6de479c7d6b50ab3fb699d6734ded4b88c994bca06179f2b99", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_LAWFUL_BASIS_UNRECORDED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-024", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "d6335c112d944ca1d584f10787836273fc4b50865bdbfc3848ca43e03203daca", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-025", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "3c917a852dd65717ba191fc63df37bdcfb70f8fa5e8bba4e9d27a95063e3231f", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-026", "verdict": "REJECT", "verifier_version": "MISSING"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "2b870b969f630bbfa4e5f2595ffb67b9417600dbc2716b21002042e43e81e920", "policy_version": "MISSING", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-027", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "d0732ab8118333d32ae4ccf60c29ee2fa84c4b1d071b1b3189901a9a9ccf158a", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_RP_UNREGISTERED"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-028", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "eea70e45a0909d6717dc9bab0986fc4088f1a6fdd56fe20b3dfb7c200332f210", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ATTRIBUTE_OVER_REQUEST"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-029", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "ec68745b2e9e941bb329dd2052e553b669cedaa287b8437a3f5a202fc7c6d777", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_ISSUER_SIGNATURE_INVALID"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-030", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "4e1b3f20d024c31634a0b416bdfeed4deaec13ad89577288f1155ab768c224c8", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_USE_EXCEEDS_APPROVAL"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-031", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "fdb29fbd73e6b06589530d2555a5f96a5e67e327078b9ccc4cfd1163eb51a75c", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-032", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "47ad9be194fa8c06c65531b7a0560177330bb293caeedadd48ffa403c10d38de", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["A_PROFILE_CONFORMANT"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-033", "verdict": "ACCEPT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "58fce10b704b43967642748f2f7da8e917200efc31dad91f18d3a9ec3d9c5abf", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PURPOSE_MISMATCH"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-034", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "a6b8a5521f7668dbfc814b3b18f38e54c769ffe0e7ae10bfd0da78e856c69fa4", "policy_version": "rp-policy/2026-08-11", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_PRESENTATION_STALE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-035", "verdict": "REJECT", "verifier_version": "verifier-under-test/1.0.0"}
{"evaluated_at": "2026-08-11T12:00:00Z", "implementation": "jq-declarative/0.1.0", "input_sha256": "a5724ac7afa56ca9e26f4d75f542b5897381cee57b402901c2d7b76cd781dd5b", "policy_version": "MISSING", "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile", "profile_version": "0.1.0-research", "reason_codes": ["R_AUDIT_EVIDENCE_INCOMPLETE"], "rp_registration_id": "EE-RP-000042", "schema_version": "0.1.0-research", "vector_id": "RPV-036", "verdict": "REJECT", "verifier_version": "MISSING"}


==> anc/artifact/results/summary.json <==
{
  "experiment_id": "eudi-rp-assurance-locus-2026-08-11",
  "run_at": "2026-08-11T10:06:34+00:00",
  "frozen_receipt_time": "2026-08-11T12:00:00Z",
  "corpus_sha256": "be634b573fc15ca0bbd40b3e68e550e4170be671f8e3dbe3abd8bce69a6553ff",
  "profile_sha256": "136bff4e2b46e970e03398e1b02a747f12b5dbabcb58817abaca5cded8c4fbbc",
  "vectors": 36,
  "implementation_paths": 3,
  "executions": 108,
  "expected_oracle_mismatches": 0,
  "cross_path_disagreements": 0,
  "accepted_vectors": 6,
  "rejected_vectors": 30,
  "reason_distribution": {
    "A_PROFILE_CONFORMANT": 6,
    "R_ATTRIBUTE_OVER_REQUEST": 3,
    "R_AUDIENCE_MISMATCH": 1,
    "R_AUDIT_EVIDENCE_INCOMPLETE": 4,
    "R_CREDENTIAL_INACTIVE": 2,
    "R_DISCLOSURE_UNBOUND": 1,
    "R_HOLDER_BINDING_INVALID": 1,
    "R_ISSUER_SIGNATURE_INVALID": 2,
    "R_ISSUER_UNTRUSTED": 1,
    "R_LAWFUL_BASIS_UNRECORDED": 1,
    "R_NONCE_MISMATCH": 1,
    "R_PARSE_INVALID": 1,
    "R_PRESENTATION_STALE": 3,
    "R_PURPOSE_MISMATCH": 2,
    "R_RP_IDENTITY_MISMATCH": 1,
    "R_RP_SUSPENDED": 2,
    "R_RP_UNREGISTERED": 2,
    "R_USE_EXCEEDS_APPROVAL": 2
  },
  "mismatches": [],
  "disagreements": [],
  "claim_boundary": "The three paths are heterogeneous implementations authored for this study; they are not three independently owned deployed relying-party products."
}


==> anc/artifact/run_all.sh <==
#!/usr/bin/env bash
set -euo pipefail

artifact_dir="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
python3 "$artifact_dir/corpus/generate_vectors.py"
python3 "$artifact_dir/run_experiment.py"
(
  cd "$artifact_dir"
  sha256sum \
    profile/profile.json \
    profile/receipt.schema.json \
    corpus/vectors.json \
    results/python.json \
    results/javascript.json \
    results/jq.json \
    results/receipts.jsonl \
    results/summary.json \
    > results/SHA256SUMS
)
echo "PASS: frozen RP assurance corpus executed on all three paths"


==> anc/artifact/run_experiment.py <==
#!/usr/bin/env python3
from __future__ import annotations

import hashlib
import json
import subprocess
from collections import Counter
from datetime import datetime, timezone
from pathlib import Path

ROOT = Path(__file__).resolve().parent
CORPUS = ROOT / "corpus" / "vectors.json"
RESULTS = ROOT / "results"
EVALUATED_AT = "2026-08-11T12:00:00Z"

COMMANDS = {
    "python": ["python3", str(ROOT / "verifiers/python/verifier.py")],
    "javascript": ["node", str(ROOT / "verifiers/javascript/verifier.mjs")],
    "jq": ["jq", "-c", "-f", str(ROOT / "verifiers/jq/verifier.jq")],
}


def canonical_hash(value: dict) -> str:
    raw = json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=False).encode()
    return hashlib.sha256(raw).hexdigest()


def run(command: list[str], corpus_bytes: bytes) -> dict:
    proc = subprocess.run(command, input=corpus_bytes, stdout=subprocess.PIPE, stderr=subprocess.PIPE, check=False)
    if proc.returncode:
        raise RuntimeError(f"{' '.join(command)} failed ({proc.returncode}): {proc.stderr.decode()}")
    return json.loads(proc.stdout)


def main() -> None:
    RESULTS.mkdir(parents=True, exist_ok=True)
    corpus_bytes = CORPUS.read_bytes()
    corpus = json.loads(corpus_bytes)
    expected = {v["id"]: v for v in corpus["vectors"]}
    outputs = {name: run(command, corpus_bytes) for name, command in COMMANDS.items()}

    receipts = []
    mismatches = []
    result_maps = {}
    for path_name, output in outputs.items():
        out_path = RESULTS / f"{path_name}.json"
        out_path.write_text(json.dumps(output, indent=2) + "\n", encoding="utf-8")
        result_map = {r["id"]: r for r in output["results"]}
        result_maps[path_name] = result_map
        if set(result_map) != set(expected):
            raise RuntimeError(f"{path_name}: vector set differs from corpus")
        for vector_id, actual in result_map.items():
            vector = expected[vector_id]
            if actual["verdict"] != vector["expected_verdict"] or actual["reason"] != vector["expected_reason"]:
                mismatches.append({"path": path_name, "id": vector_id, "expected": vector["expected_reason"], "actual": actual})
            tx = vector["transaction"]
            receipts.append({
                "schema_version": "0.1.0-research",
                "profile_id": "urn:tyche:eudi:rp-verifier-assurance-profile",
                "profile_version": "0.1.0-research",
                "implementation": actual["implementation"],
                "vector_id": vector_id,
                "input_sha256": canonical_hash(tx),
                "verdict": actual["verdict"],
                "reason_codes": [actual["reason"]],
                "rp_registration_id": tx["rp"]["registration_id"],
                "verifier_version": tx["reliance"]["verifier_version"] or "MISSING",
                "policy_version": tx["reliance"]["policy_version"] or "MISSING",
                "evaluated_at": EVALUATED_AT,
            })

    disagreements = []
    for vector_id in expected:
        verdicts = {(m[vector_id]["verdict"], m[vector_id]["reason"]) for m in result_maps.values()}
        if len(verdicts) != 1:
            disagreements.append({"id": vector_id, "outcomes": sorted(verdicts)})

    receipt_path = RESULTS / "receipts.jsonl"
    receipt_path.write_text("".join(json.dumps(r, sort_keys=True) + "\n" for r in receipts), encoding="utf-8")
    summary = {
        "experiment_id": "eudi-rp-assurance-locus-2026-08-11",
        "run_at": datetime.now(timezone.utc).replace(microsecond=0).isoformat(),
        "frozen_receipt_time": EVALUATED_AT,
        "corpus_sha256": hashlib.sha256(corpus_bytes).hexdigest(),
        "profile_sha256": hashlib.sha256((ROOT / "profile/profile.json").read_bytes()).hexdigest(),
        "vectors": len(expected),
        "implementation_paths": len(outputs),
        "executions": len(expected) * len(outputs),
        "expected_oracle_mismatches": len(mismatches),
        "cross_path_disagreements": len(disagreements),
        "accepted_vectors": sum(1 for v in expected.values() if v["expected_verdict"] == "ACCEPT"),
        "rejected_vectors": sum(1 for v in expected.values() if v["expected_verdict"] == "REJECT"),
        "reason_distribution": dict(sorted(Counter(v["expected_reason"] for v in expected.values()).items())),
        "mismatches": mismatches,
        "disagreements": disagreements,
        "claim_boundary": "The three paths are heterogeneous implementations authored for this study; they are not three independently owned deployed relying-party products.",
    }
    (RESULTS / "summary.json").write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    if mismatches or disagreements:
        raise SystemExit(1)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/artifact/verifiers/javascript/verifier.mjs <==
#!/usr/bin/env node
import fs from "node:fs";

const IMPLEMENTATION = "javascript-functional/0.1.0";
const corpus = JSON.parse(fs.readFileSync(0, "utf8"));
const subset = (left, right) => left.every((item) => right.includes(item));

function evaluate(tx) {
  const { rp, presentation: p, reliance: r } = tx;
  const age = p.evaluated_at_epoch - p.issued_at;
  const rules = [
    [!p.parse_ok, "R_PARSE_INVALID"],
    [!rp.registered, "R_RP_UNREGISTERED"],
    [rp.registration_status !== "active", "R_RP_SUSPENDED"],
    [rp.authenticated_rp_id !== rp.registered_rp_id, "R_RP_IDENTITY_MISMATCH"],
    [!rp.registered_purposes.includes(rp.transaction_purpose), "R_PURPOSE_MISMATCH"],
    [!subset(rp.requested_attributes, rp.registered_attributes), "R_ATTRIBUTE_OVER_REQUEST"],
    [!p.issuer_signature_valid, "R_ISSUER_SIGNATURE_INVALID"],
    [!p.all_disclosures_bound, "R_DISCLOSURE_UNBOUND"],
    [!p.holder_binding_valid, "R_HOLDER_BINDING_INVALID"],
    [p.audience !== p.expected_audience, "R_AUDIENCE_MISMATCH"],
    [p.nonce !== p.expected_nonce, "R_NONCE_MISMATCH"],
    [age < 0 || age > p.max_age_seconds, "R_PRESENTATION_STALE"],
    [p.credential_status !== "active", "R_CREDENTIAL_INACTIVE"],
    [!p.issuer_trusted, "R_ISSUER_UNTRUSTED"],
    [!subset(r.used_attributes, r.approved_attributes), "R_USE_EXCEEDS_APPROVAL"],
    [!r.lawful_basis_recorded, "R_LAWFUL_BASIS_UNRECORDED"],
    [!r.decision_log_complete || !r.verifier_version || !r.policy_version, "R_AUDIT_EVIDENCE_INCOMPLETE"],
  ];
  return rules.find(([failed]) => failed)?.[1] ?? "A_PROFILE_CONFORMANT";
}

const results = corpus.vectors.map((vector) => {
  const reason = evaluate(vector.transaction);
  return {
    id: vector.id,
    implementation: IMPLEMENTATION,
    verdict: reason.startsWith("A_") ? "ACCEPT" : "REJECT",
    reason,
  };
});

process.stdout.write(`${JSON.stringify({ implementation: IMPLEMENTATION, results })}\n`);


==> anc/artifact/verifiers/jq/verifier.jq <==
def subset($xs; $ys): all($xs[]; . as $x | $ys | index($x) != null);

def reason($t):
  ($t.rp) as $rp |
  ($t.presentation) as $p |
  ($t.reliance) as $r |
  if ($p.parse_ok | not) then "R_PARSE_INVALID"
  elif ($rp.registered | not) then "R_RP_UNREGISTERED"
  elif $rp.registration_status != "active" then "R_RP_SUSPENDED"
  elif $rp.authenticated_rp_id != $rp.registered_rp_id then "R_RP_IDENTITY_MISMATCH"
  elif ($rp.registered_purposes | index($rp.transaction_purpose)) == null then "R_PURPOSE_MISMATCH"
  elif (subset($rp.requested_attributes; $rp.registered_attributes) | not) then "R_ATTRIBUTE_OVER_REQUEST"
  elif ($p.issuer_signature_valid | not) then "R_ISSUER_SIGNATURE_INVALID"
  elif ($p.all_disclosures_bound | not) then "R_DISCLOSURE_UNBOUND"
  elif ($p.holder_binding_valid | not) then "R_HOLDER_BINDING_INVALID"
  elif $p.audience != $p.expected_audience then "R_AUDIENCE_MISMATCH"
  elif $p.nonce != $p.expected_nonce then "R_NONCE_MISMATCH"
  elif (($p.evaluated_at_epoch - $p.issued_at) < 0 or ($p.evaluated_at_epoch - $p.issued_at) > $p.max_age_seconds) then "R_PRESENTATION_STALE"
  elif $p.credential_status != "active" then "R_CREDENTIAL_INACTIVE"
  elif ($p.issuer_trusted | not) then "R_ISSUER_UNTRUSTED"
  elif (subset($r.used_attributes; $r.approved_attributes) | not) then "R_USE_EXCEEDS_APPROVAL"
  elif ($r.lawful_basis_recorded | not) then "R_LAWFUL_BASIS_UNRECORDED"
  elif (($r.decision_log_complete | not) or $r.verifier_version == "" or $r.policy_version == "") then "R_AUDIT_EVIDENCE_INCOMPLETE"
  else "A_PROFILE_CONFORMANT"
  end;

"jq-declarative/0.1.0" as $implementation |
{
  implementation: $implementation,
  results: [.vectors[] | reason(.transaction) as $reason | {
    id: .id,
    implementation: $implementation,
    verdict: (if ($reason | startswith("A_")) then "ACCEPT" else "REJECT" end),
    reason: $reason
  }]
}


==> anc/artifact/verifiers/python/verifier.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
import sys

IMPLEMENTATION = "python-imperative/0.1.0"


def subset(left: list[str], right: list[str]) -> bool:
    return set(left).issubset(set(right))


def evaluate(tx: dict) -> str:
    rp, p, r = tx["rp"], tx["presentation"], tx["reliance"]
    if not p["parse_ok"]:
        return "R_PARSE_INVALID"
    if not rp["registered"]:
        return "R_RP_UNREGISTERED"
    if rp["registration_status"] != "active":
        return "R_RP_SUSPENDED"
    if rp["authenticated_rp_id"] != rp["registered_rp_id"]:
        return "R_RP_IDENTITY_MISMATCH"
    if rp["transaction_purpose"] not in rp["registered_purposes"]:
        return "R_PURPOSE_MISMATCH"
    if not subset(rp["requested_attributes"], rp["registered_attributes"]):
        return "R_ATTRIBUTE_OVER_REQUEST"
    if not p["issuer_signature_valid"]:
        return "R_ISSUER_SIGNATURE_INVALID"
    if not p["all_disclosures_bound"]:
        return "R_DISCLOSURE_UNBOUND"
    if not p["holder_binding_valid"]:
        return "R_HOLDER_BINDING_INVALID"
    if p["audience"] != p["expected_audience"]:
        return "R_AUDIENCE_MISMATCH"
    if p["nonce"] != p["expected_nonce"]:
        return "R_NONCE_MISMATCH"
    age = p["evaluated_at_epoch"] - p["issued_at"]
    if age < 0 or age > p["max_age_seconds"]:
        return "R_PRESENTATION_STALE"
    if p["credential_status"] != "active":
        return "R_CREDENTIAL_INACTIVE"
    if not p["issuer_trusted"]:
        return "R_ISSUER_UNTRUSTED"
    if not subset(r["used_attributes"], r["approved_attributes"]):
        return "R_USE_EXCEEDS_APPROVAL"
    if not r["lawful_basis_recorded"]:
        return "R_LAWFUL_BASIS_UNRECORDED"
    if not r["decision_log_complete"] or not r["verifier_version"] or not r["policy_version"]:
        return "R_AUDIT_EVIDENCE_INCOMPLETE"
    return "A_PROFILE_CONFORMANT"


def main() -> None:
    corpus = json.load(sys.stdin)
    results = []
    for vector in corpus["vectors"]:
        reason = evaluate(vector["transaction"])
        results.append({
            "id": vector["id"],
            "implementation": IMPLEMENTATION,
            "verdict": "ACCEPT" if reason.startswith("A_") else "REJECT",
            "reason": reason,
        })
    json.dump({"implementation": IMPLEMENTATION, "results": results}, sys.stdout, separators=(",", ":"))
    sys.stdout.write("\n")


if __name__ == "__main__":
    main()


==> anc/artifact/verify.py <==
#!/usr/bin/env python3
from __future__ import annotations

import csv
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent
PAPER = ROOT.parent


def fail(message: str) -> None:
    raise SystemExit(f"FAIL: {message}")


def main() -> None:
    profile = json.loads((ROOT / "profile/profile.json").read_text(encoding="utf-8"))
    corpus = json.loads((ROOT / "corpus/vectors.json").read_text(encoding="utf-8"))
    summary = json.loads((ROOT / "results/summary.json").read_text(encoding="utf-8"))
    receipts = [json.loads(line) for line in (ROOT / "results/receipts.jsonl").read_text(encoding="utf-8").splitlines()]

    if len(profile["rules"]) != 17:
        fail("profile must contain 17 refusal rules")
    if len(corpus["vectors"]) != 36:
        fail("corpus must contain 36 vectors")
    if len(receipts) != 108:
        fail("receipt set must contain 108 executions")
    if summary["expected_oracle_mismatches"] or summary["cross_path_disagreements"]:
        fail("experiment summary contains a mismatch or disagreement")

    required_receipt = {
        "schema_version", "profile_id", "profile_version", "implementation", "vector_id",
        "input_sha256", "verdict", "reason_codes", "rp_registration_id", "verifier_version",
        "policy_version", "evaluated_at",
    }
    for number, receipt in enumerate(receipts, 1):
        missing = required_receipt - receipt.keys()
        if missing:
            fail(f"receipt {number} is missing {sorted(missing)}")

    with (PAPER / "survey/contact-ledger.csv").open(newline="", encoding="utf-8") as handle:
        contacts = list(csv.DictReader(handle))
    with (PAPER / "survey/fieldwork-log.csv").open(newline="", encoding="utf-8") as handle:
        fieldwork = list(csv.DictReader(handle))
    if len(contacts) != 26 or len(fieldwork) != 26:
        fail("survey ledgers must contain exactly 26 people")
    if {row["id"] for row in contacts} != {row["participant_id"] for row in fieldwork}:
        fail("contact and fieldwork participant identifiers differ")

    try:
        from jsonschema import Draft202012Validator
    except ImportError:
        print("NOTE: jsonschema is unavailable; structural receipt checks passed, full JSON Schema validation skipped", file=sys.stderr)
    else:
        schema = json.loads((ROOT / "profile/receipt.schema.json").read_text(encoding="utf-8"))
        Draft202012Validator.check_schema(schema)
        validator = Draft202012Validator(schema)
        for number, receipt in enumerate(receipts, 1):
            errors = list(validator.iter_errors(receipt))
            if errors:
                fail(f"receipt {number} violates the JSON Schema: {errors[0].message}")

    print("PASS: 17 rules, 36 vectors, 108 receipts, zero disagreements, and 26-person ledgers")


if __name__ == "__main__":
    main()



==> anc/artifact/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail

artifact_dir="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
(
  cd "$artifact_dir"
  sha256sum -c results/SHA256SUMS
)
python3 "$artifact_dir/verify.py"



==> anc/sources/normative-crosswalk.md <==
# Normative and assurance-evidence crosswalk

Snapshot date: 2026-08-11. ARF baseline: release 3.0.0, published 2026-07-23.

| Control surface | Primary anchor | Normative locus | Evidence already expected | Evidence object tested/proposed here | Boundary |
|---|---|---|---|---|---|
| RP registration, identity and services | eIDAS Art. 5b; CIR 2025/848; ARF 3.0.0 Topics 27 and 44 | Registrar, RP, access/registration-certificate providers, Wallet Unit | Registry entry; access certificate; registration certificate | Receipt binds RP registration identifier, authenticated RP identity, service, purpose, and verifier version | Does not decide whether registration was lawfully granted |
| Intended use and requested attributes | eIDAS Art. 5b; CIR 2025/848; ETSI TS 119 475; ARF 3.0.0 RPRC requirements | RP registers intended uses; Wallet Unit checks the request against registration data | Registration certificate and Wallet Unit warning/refusal behaviour | Request-phase negative vectors for purpose mismatch and attribute over-request | Does not replace the Wallet Unit check |
| Issuer signature and trust | ARF 3.0.0 OIA_12–OIA_16; format specifications | Relying Party / Relying Party Instance | Signature verification and current trust anchors from the applicable TL/LoTE | Stable reason codes for invalid signature and untrusted issuer | Synthetic booleans model the verdict; they do not implement production cryptography |
| Selective-disclosure integrity | RFC 9901; OpenID4VP 1.0; ARF 3.0.0 | Relying Party Instance | Verification that disclosed values are issuer-bound | Negative vector `disclosure_bound=false` | Corpus is format-neutral and does not replace RFC test vectors |
| Holder/device binding | OpenID4VP 1.0; SD-JWT VC; ISO/IEC 18013-5; ARF 3.0.0 OIA_18 | Relying Party Instance | Key/device binding verification appropriate to format and use case | Stable refusal code and receipt field | The profile treats applicability as pre-established |
| Audience, nonce and freshness | OpenID4VP 1.0 and format profiles | Relying Party Instance | Transaction-bound audience/challenge/time validation | Separate audience, nonce and staleness vectors | A deployment must define clock skew and replay-store policy |
| Credential status | ARF 3.0.0 OIA_19–OIA_22 | RP risk analysis and Relying Party Instance | Status-list/revocation evidence and documented risk decision | Active/inactive refusal plus evidence receipt | The corpus does not model privacy properties of status retrieval |
| Post-presentation use | eIDAS/GDPR obligations; ARF purpose and data-minimisation context | Relying Party business service and controller | Purpose limitation, lawful basis, data lifecycle, audit trail | Reliance-phase checks: approved attributes, asserted lawful basis, complete receipt | This layer is a research extension, not claimed as an adopted EUDI verifier standard |
| Wallet functional conformance | EUDI FCAF current documentation | Wallet Solution is the initial SUT; WS_RP tests the wallet-facing interface | FCAF test cases, traceability, future certification baseline | This study proposes a complementary RP-as-SUT evidence unit | FCAF explicitly anticipates additional SUTs, including Relying Parties, in later iterations |
| Wallet certification and ecosystem services | CIR 2024/2981; ENISA draft candidate EUCC-based scheme v0.4.614 | Wallet Solution and defined wallet-related service providers | Certification artefacts and service-provider security requirements | Cross-locus analysis only | No claim that current draft scheme ignores every RP-related threat or service |

## Audit question

For each requirement, the audit asks five separate questions:

1. Is there a binding or authoritative requirement?
2. Which actor is responsible?
3. What evidence is produced in the normal transaction?
4. Can an independent party rerun a frozen test against the exact deployed verifier version and obtain a stable verdict?
5. Is the later business reliance decision bound to the verified transaction, purpose, approved attributes, policy version, and reason code?

A “no” to questions 4 or 5 is not evidence that questions 1–3 are absent. This separation is the central validity safeguard of the study.

## Version notes

- ARF 3.0.0 is used because the official GitHub release API identifies it as the latest non-draft, non-prerelease release on the snapshot date.
- FCAF is under active development. Its current initial SUT is the Wallet Solution; its methodology names Relying Parties as potential future SUTs.
- The ENISA candidate scheme page describes v0.4.614 as an early draft under public review and includes wallet-related service-provider requirements. Conclusions are therefore time-bounded.



==> anc/sources/open-source-audit.csv <==
implementation,repository,pinned_commit,commit_date,retrieved_utc,license,audited_surface,positive_evidence,unresolved_scope,claim_class
EC EUDI verifier endpoint,https://github.com/eu-digital-identity-wallet/eudi-srv-verifier-endpoint,db5442501ea06907e614377a20d802748e8bfddb,2026-08-06,2026-08-11,Apache-2.0,"SD-JWT VC presentation validation","Derives expected audience; passes expected nonce; challenge predicate includes time and skew; checks advertised algorithms and transaction-data hashes","Repository describes itself as a development tool rather than a production application; no audit here of national RP registration or downstream business decision binding","source-presence only"
Multipaz,https://github.com/openwallet-foundation/multipaz,570aa2475bd5b7e437d9041bf8ff1127bcf86cfb,2026-08-10,2026-08-11,Apache-2.0,"multipaz-verifier and legacy multipaz-verifier-server","Current verifier calls PresentmentRecord.verify at a supplied time and consults a TrustManager; legacy server displays trust-list result","The audited tree contains both current and legacy verifier modules; legacy TODO callbacks cannot be attributed to the current hosted service without deployment mapping and runtime confirmation","source-presence and private-validation lead only"
walt.id identity,https://github.com/walt-id/waltid-identity,f773918a3ad226ba7c0908d58941f18a3b89591d,2026-08-11,2026-08-11,Apache-2.0,"OpenID4VP verifier policy engine","Builds a verification context with expected nonce, audience, origins, transaction data and time; verifies advertised algorithms; exposes a policy runner","trusted_authorities checking is callback-configured and defaults to null in the audited handler; configuration and deployment policy were not audited","source-presence only"



==> anc/sources/open-source-audit.md <==
# Pinned open-source verifier source audit

This audit asks whether selected public code surfaces contain mechanisms relevant to the proposed profile. It is not a product conformance test, penetration test, certification result, or claim about a hosted deployment.

## Selection

The three repositories were selected purposively to cover an official European Commission reference endpoint, a cross-platform open-source identity stack, and a commercial open-source identity stack. All commits were pinned on 2026-08-11. The sample is illustrative, not statistically representative.

## Findings

### EC EUDI verifier endpoint

At commit `db5442501ea06907e614377a20d802748e8bfddb`, the SD-JWT VC path derives an expected audience from the transport channel, supplies the presentation nonce and audience to validation, checks credential and key-binding algorithms, and validates transaction-data hashes. The validator constructs a challenge predicate with issued-at time, audience, nonce, and allowed skew. This is strong source evidence for protocol-bound verification controls.

The repository itself warns that the endpoint is a development tool rather than a production application. The audited surface did not locate a single evidence receipt binding national RP registration data and a downstream business reliance decision. “Not located in this source surface” must not be restated as “absent from the EUDI ecosystem.”

### Multipaz

At commit `570aa2475bd5b7e437d9041bf8ff1127bcf86cfb`, the current `multipaz-verifier` calls `PresentmentRecord.verify` with an explicit verification time, then consults a `TrustManager`. A separate legacy/server module includes a TODO and permissive callbacks for nonce, audience and creation-time checks in one SD-JWT+KB display path.

Because the tree contains multiple verifier generations and the deployment mapping was not established, the legacy observation is only a lead for private runtime validation. It is excluded from the manuscript’s named findings unless the exact reachable version is reproduced and the maintainer is given a coordinated-disclosure opportunity.

### walt.id

At commit `f773918a3ad226ba7c0908d58941f18a3b89591d`, the OpenID4VP verifier constructs a verification-session context containing expected nonce, audience, origins, transaction data and verification time, checks advertised algorithms, and runs configured presentation policies. The direct-post handler documents `trusted_authorities` enforcement as an optional callback that defaults to null.

This demonstrates a mature configurable policy surface. It also illustrates why the study’s target is not merely “does a library expose a cryptographic check?” but “what policy was configured for this version, transaction and later decision, and can an independent party rerun it?”

## Disclosure rule

Before publication, any potentially security-relevant named observation must satisfy all of the following:

1. exact commit and reachable path reproduced;
2. intended current-versus-legacy status established;
3. false-positive and configuration explanations tested;
4. maintainer notified privately with a minimal reproducer;
5. a reasonable remediation/response window observed;
6. manuscript language updated to reflect the maintainer’s factual corrections.

Until then, the audit supports architectural interpretation only.



==> anc/survey/analysis-template.md <==
# Survey results template — do not populate before fieldwork closes

## Flow

| Count | n |
|---|---:|
| Named population frame | 26 |
| Verified routes | — |
| Invitations sent | — |
| Delivered to intended person | — |
| Delivery unknown | — |
| Failed delivery | — |
| Opted out | — |
| Started | — |
| Completed | — |
| Included in analysis | — |

Report two completion rates: completed/delivered eligible invitations and completed/26 named persons.

## Predeclared outputs

- Q3: counts and percentages with item denominator for every locus option.
- Q4: full 1–5 distribution, median and IQR; “not enough information” separate.
- Q5: mandatory/recommended/outside/unsure counts for each control.
- Q6 and Q7: selection counts with denominator; multiple-response percentages may sum above 100%.
- Q8: feasibility distribution and primary-barrier counts.
- Q9/Q10: code frequencies, negative cases, coding reliability, and only consent-compatible excerpts.

## Interpretation language

Allowed: “Among 9 respondents, 6 selected…”  
Not allowed: “The AHWG believes…”, “ENISA experts agree…”, “industry consensus…”, or generalisation to all EUDI stakeholders.



==> anc/survey/codebook.md <==
# Predeclared codebook

Freeze date: 2026-08-11, before any survey response was collected.

## Unit and procedure

The unit of qualitative analysis is one distinct claim in Q9 or Q10. A response may receive multiple codes. Coders first segment claims, then apply one or more codes. They may add an emergent code only by recording a dated amendment and recoding the full corpus.

## Codes

| Code | Include | Exclude |
|---|---|---|
| `LOC_WALLET` | Assurance belongs substantially in Wallet Solution behaviour/certification | Mere mention of wallet interoperability |
| `LOC_RP_REG` | Registrar, RP registration or supervisory enforcement should carry the assurance | Registration named only as receipt metadata |
| `LOC_SERVICE` | Wallet-related services, intermediaries or managed verifier services should be assessed | Generic cloud/outsourcing cost |
| `LOC_RP_CONFORMANCE` | Explicit verifier/RP-as-SUT test or conformance layer is supported | Ordinary internal unit tests only |
| `LOC_SHARED` | Responsibility is deliberately distributed across two or more loci | Ambiguous answer without stated sharing |
| `EVID_VERSION` | Exact build, configuration, dependency or policy version must be bound | General documentation |
| `EVID_TRANSACTION` | Transaction/test hashes, reason codes or portable receipts are needed | Logs without reproducibility claim |
| `CONTROL_CRYPTO` | Signature, disclosure, holder/device, audience, nonce, freshness or status controls | Purpose/governance controls |
| `CONTROL_PURPOSE` | Registration, purpose, intended use, data minimisation or approved-vs-used attributes | Pure cryptographic validity |
| `CONTROL_LIFECYCLE` | Retest triggers, status freshness, trust-list update or incident response | One-time laboratory evaluation |
| `RISK_PRIVACY` | Evidence may leak personal, transaction or linkability data | General confidentiality concern without privacy mechanism |
| `RISK_FALSE_ASSURANCE` | Profile risks checkbox compliance, incomplete coverage or misleading assurance | Cost objection alone |
| `RISK_ATTACK_SURFACE` | Public tests/receipts reveal exploitable details or aid attackers | Coordinated disclosure proposed as mitigation only |
| `FEAS_COST` | Staff, lab, integration, maintenance or procurement cost is central | Governance ownership without cost |
| `FEAS_DIVERSITY` | Multiple formats, libraries, architectures or use cases impede one profile | Specification churn alone |
| `FEAS_MATURITY` | Standards, ARF, FCAF or scheme immaturity/churn is central | General implementation diversity |
| `GOV_OWNER` | Need for a named owner, mandate, accreditation or oversight route | Shared technical implementation without governance point |
| `ACTION_PILOT` | Proposes a bounded pilot, plugfest, test suite or reference integration | General call for more research |
| `ACTION_STANDARD` | Proposes normative/standards/FCAF change | A local implementation patch |
| `ACTION_RESEARCH` | Proposes empirical evaluation, field data or methodological work | Direct standardisation action |
| `DISAGREE_PREMISE` | Rejects the need, problem framing or feasibility of extra verifier assurance | Supports it but disputes one control |

## Reporting safeguards

- Personal names, companies and uniquely identifying projects are redacted before coding unless named-quote consent applies.
- A code frequency is reported as `n/N`; “consensus” is never used solely because a plurality selected an item.
- Negative and disconfirming cases are reported alongside supporting cases.
- The article distinguishes opinions from normative facts and observed implementation evidence.



==> anc/survey/consent.md <==
# Participant information and consent

Study: **Who Assures the Verifier? Expert views on assurance evidence for EUDI Wallet relying parties**  
Researcher: Anton Sokolov, Tyche Institute  
Contact: anton.sokolov@tyche.institute  
Protocol: `EUDI-RP-AL-EXPERT-2026-01`

## Why you are invited

You are named in a public ENISA ad hoc working-group roster supplied to the researcher. Your membership does not imply any view, and neither ENISA nor your employer sponsors or endorses this study.

## What participation involves

An 8–10 minute questionnaire about which actor should produce assurance evidence for EUDI Wallet relying-party verifier behaviour and which controls a minimum reproducible profile should cover. Please answer only from your own knowledge and do not disclose confidential working-group information, unpublished vulnerabilities, third-party personal data, or employer-sensitive material.

Participation is voluntary. You may skip any question or stop before submission without consequence. Declining will not affect any professional relationship.

## Risks and benefits

The main foreseeable risk is professional misattribution. The study reduces it by treating answers as personal opinions, separating identifiers from analysis data, defaulting to aggregate reporting, and requiring explicit permission plus an accuracy check before any named quotation. There is no guaranteed personal benefit; the study may improve the design of reproducible verifier-assurance tests.

## Data use

Aggregate results may appear in a journal article, thesis, preprint, conference talk, and public research artefacts. Identifiable contact data is kept separately. Proposed retention and deletion follow the study protocol and any ethics/data-protection determination.

You may request withdrawal of identifiable responses until the analysis-lock date stated in the invitation. After de-identification and aggregation, removing an individual contribution may no longer be technically possible. Named quotations remain withdrawable until the final author proof is approved.

## Consent choices

Submission requires “yes” to items 1–3. Items 4–6 are optional and default to “no.”

1. I am the intended named recipient, am at least 18, and have read this information. **Yes / No**
2. I voluntarily agree to participate. **Yes / No**
3. I understand that my answers are personal views, not an ENISA or employer position. **Yes / No**
4. My answers may be analysed and reported in aggregate. **Yes / No**
5. Short excerpts may be quoted anonymously after removing identifying context. **Yes / No**
6. Short excerpts may be attributed to my name and current affiliation, but only after I approve the exact quotation and attribution. **Yes / No**

Privacy and withdrawal questions: anton.sokolov@tyche.institute. Independent ethics contact will be inserted here before recruitment opens, following the applicable determination.



==> anc/survey/instrument.md <==
# Questionnaire

Display estimated time: 8–10 minutes. Randomisation is disabled so all participants receive the same order.

## Eligibility and consent

Present `consent.md`; terminate without recording substantive answers if required consent items are not all “yes.”

## Q1 — perspective

Which perspective most informs your answers? Select one primary and any additional perspectives.

- Security evaluation / certification laboratory
- Wallet or identity implementation
- Device, platform, authenticator or secure component
- Trust service / PKI / registration infrastructure
- Relying-party deployment or public digital service
- Standards, governance or regulation
- Academic research
- Other (describe, optional)

## Q2 — current EUDI involvement

How current is your practical engagement with EUDI Wallet work?

- Active in the last 6 months
- Active in the last 7–18 months
- Earlier involvement only
- Prefer not to say

This answer is contextual only and is not used to infer current AHWG status.

## Q3 — primary assurance locus

Who should be primarily responsible for producing independently rerunnable evidence that a concrete RP verifier version enforces its required checks? Select one.

- Existing Wallet Solution certification
- Wallet-related service-provider assurance or certification
- National RP registration and supervision
- RP procurement, self-assessment and ordinary security audit
- A separate or explicit RP-verifier functional/conformance assessment
- Shared responsibility with no single primary locus
- No additional rerunnable evidence is necessary
- Unsure / other (explain)

## Q4 — necessity

Rate the statement: “For a high-impact EUDI use case, an independent party should be able to rerun a frozen negative-test set against the exact RP verifier version and obtain a stable, reason-coded verdict.”

1 Strongly disagree — 2 Disagree — 3 Neither — 4 Agree — 5 Strongly agree — Not enough information

## Q5 — minimum controls

For each control, choose **mandatory**, **recommended/risk-based**, **outside a verifier profile**, or **unsure**.

1. Parse and format validity
2. RP registration state and authenticated identity
3. Registered service, intended use/purpose and requested attributes
4. Issuer signature and applicable trust-anchor status
5. Selective-disclosure binding
6. Holder/device binding where applicable
7. Audience, nonce, replay and freshness
8. Credential status/revocation
9. Attributes used by the business decision do not exceed those approved for the transaction
10. Asserted lawful basis is recorded separately from wallet-user approval
11. Receipt binds verifier version, policy version, registration identifier and stable reason code

## Q6 — evidence binding

Which fields should a portable verifier evidence receipt bind? Select all that should be mandatory.

- Verifier build/commit or signed release identity
- Policy/profile version
- Test-vector or transaction hash
- RP registration identifier and status snapshot
- Service and intended-use identifier
- Requested, approved and actually used attribute sets
- Trust-list/LoTE version or digest
- Verification time and freshness parameters
- Outcome and stable reason code
- Software/hardware attestation of the verifier environment
- None; such a receipt would create excessive privacy or security risk
- Other

## Q7 — retest triggers

Which events should trigger mandatory retesting? Select all.

- Verifier code or dependency release
- Policy/configuration change
- Trust-list or registration-schema change
- Protocol/profile or ARF change
- Change of service, purpose or requested attributes
- Security incident or coordinated vulnerability disclosure
- Periodic expiry even without a change
- No mandatory trigger; risk-based only
- Other

## Q8 — feasibility and burden

How feasible is a small public negative-test profile for RP verifiers within 12 months?

1 Not feasible — 2 Difficult — 3 Uncertain — 4 Feasible — 5 Readily feasible

What is the main barrier? Select one: specification maturity; privacy/data protection; implementation diversity; unclear governance owner; cost; risk of false assurance; disclosure/security concerns; procurement incentives; other.

## Q9 — strongest objection or missing control

Optional, maximum 800 characters: What is the strongest objection to the proposed assurance approach, or the most important control it misses?

## Q10 — actionable next step

Optional, maximum 500 characters: What single next step would most improve relying-party verifier assurance in the EUDI ecosystem?

## Quote consent confirmation

Repeat optional anonymous and named quotation choices from the consent form. If named quotation is selected, collect the participant’s preferred current affiliation text solely for later quotation approval; do not infer it from the old roster.



==> anc/survey/protocol.md <==
# Expert-census protocol

Protocol ID: `EUDI-RP-AL-EXPERT-2026-01`  
Version: 1.0-precollection  
Date frozen: 2026-08-11  
Population frame: the 26 persons in the ENISA AHWG roster image supplied by Anton  
Status: **closed to recruitment pending ethics/data-protection determination**

## Objective

Elicit expert judgments about the proper assurance locus for EUDI Wallet relying-party verifier implementations and test the content validity, feasibility, and priority of the proposed 17-rule executable profile. The survey does not seek non-public AHWG information, official ENISA positions, or employer endorsements.

## Design

This is a total-population invitation to a bounded expert roster, not a probability sample of all EUDI stakeholders. Every roster member receives one individual invitation through a verified public professional channel. Results will be reported as an expert census with invitation, delivery, completion, and item-response denominators. Inferential claims to the broader population are prohibited.

Target completion time is 8–10 minutes. The instrument combines structured items with two optional open fields. Follow-up interviews are not part of this protocol; any later interview requires separate consent and, if necessary, an amendment.

## Eligibility and exclusions

Eligible: a person named in the supplied 26-person roster who self-confirms that they are the intended recipient and is at least 18 years old.

Excluded: assistants, shared-inbox operators, namesakes, and anyone who does not consent. A changed affiliation does not make the named individual ineligible.

## Recruitment

- One personalized initial invitation per person.
- At most one reminder, 10–14 days later, only if delivery is confirmed and no opt-out was received.
- No reminder to Ott Sarv while his already-sent LinkedIn orientation message is unanswered; the survey invitation may replace, not stack on, later contact only after the study is open.
- No new survey ask to Henk Birkholz while an unrelated active thread would make it a stacked request; either wait for a natural close or state explicitly that participation is optional and independent.
- Shared organisational channels are used only to request forwarding to the named person; they are not treated as delivery to or consent by that person.
- No guessed email addresses, scraped private telephone numbers, or undisclosed BCC campaign.

## Consent and attribution

Consent is itemised. Participants choose independently whether their answers may be:

1. analysed in aggregate;
2. quoted anonymously;
3. quoted with name and current affiliation;
4. retained for a follow-up contact.

The default is aggregate analysis only. No quote is attributed without an explicit quote-specific permission and a pre-publication accuracy check. Participants answer in a personal capacity unless they explicitly provide written authority for an institutional position.

## Data minimisation and security

The contact ledger is stored separately from response data. Response IDs are random study IDs. The analysis dataset contains role stratum, structured answers, redacted open text, and consent flags; it does not contain email addresses. Raw identifiable data is restricted to the researcher. Public artefacts contain only aggregate cells meeting the disclosure rule and consented quotations.

No request asks for confidential deliberations, unpublished AHWG documents, security vulnerabilities, personal data about third parties, or employer-sensitive information. Participants are instructed not to include such information. If received accidentally, it is quarantined and redacted from analysis.

Proposed retention: identifiable linkage and raw responses until 12 months after publication or final thesis examination, whichever is later, then deletion; de-identified aggregate tables, codebook, and reproducibility scripts may be retained indefinitely. Final retention is subject to the ethics/data determination and publication venue requirements.

## Analysis plan

Primary descriptive outcomes:

- distribution of preferred assurance loci;
- median and full distribution of the necessity rating for independently rerunnable evidence;
- per-control “mandatory for a minimum profile” proportion, always with numerator and denominator;
- preferred retest triggers;
- perceived feasibility and burden;
- coded arguments for and against a separate RP-verifier conformance layer.

Strata are descriptive only: evaluation/certification; platform/authentication; identity/trust/deployment; governance/research/other. Cells below three participants are not published as stratum-specific results. No significance tests are planned. Missing answers remain missing and are never imputed.

Open answers are coded using `codebook.md`. One researcher performs primary coding. A second coder will independently code all publishable open-text units if available; disagreements are resolved by discussion, and raw agreement plus Cohen’s kappa are reported when the number and distribution of units make kappa interpretable. If there is no second coder, qualitative findings are labelled single-coded and used only as contextual evidence.

## Non-response and stopping rule

Recruitment remains open for 28 days after the last valid initial invitation. The response rate is completed eligible responses divided by delivered eligible invitations; a second rate uses all 26 named persons as the denominator. Delivery failures, opt-outs, partials, and unknown delivery are reported separately.

The article may report “survey fieldwork produced insufficient responses for thematic claims” rather than lowering standards. A minimum of six completed responses across at least three strata is required for any cross-stratum narrative. Below that threshold, only item-level descriptive counts and explicitly consented individual comments may appear, with strong limitations.

## Deviations

Any change after recruitment opens is recorded in a dated deviation log. Wording corrections that can alter interpretation require a new instrument version; responses to different versions are not silently pooled.


